2900 square degree search for the optical counterpart of short gamma-ray burst GRB 180523B with the Zwicky Transient Facility

There is significant interest in the models for production of short gamma-ray bursts. Until now, the number of known short gamma-ray bursts with multi-wavelength afterglows has been small. While the {\it Fermi} Gamma-Ray Burst Monitor detects many gamma-ray bursts relative to the Neil Gehrels {\it Swift} Observatory, the large localization regions makes the search for counterparts difficult. With the Zwicky Transient Facility recently achieving first light, it is now fruitful to use its combination of depth ($m_\textrm{AB} \sim 20.6$), field of view ($\approx$ 47 square degrees), and survey cadence (every $\sim 3$ days) to perform Target of Opportunity observations. We demonstrate this capability on GRB 180523B, which was recently announced by the {\it Fermi} Gamma-Ray Burst Monitor as a short gamma-ray burst. ZTF imaged $\approx$ 2900\,square degrees of the localization region, resulting in the coverage of 61.6\,\% of the enclosed probability over 2 nights to a depth of $m_\textrm{AB} \sim 20.5$. We characterized 14 previously unidentified transients, and none were found to be consistent with a short gamma-ray burst counterpart. This search with the Zwicky Transient Facility shows it is an efficient camera for searching for coarsely-localized short gamma-ray burst and gravitational-wave counterparts, allowing for a sensitive search with minimal interruption to its nominal cadence.

==> mag_timescale.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def g(f):\n",
    "    return -2.5*np.log10(f*10**-6)+8.92\n",
    "\n",
    "def r(f):\n",
    "    return -2.5*np.log10(f*10**-6)+8.895#+9.13"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import glob"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "files = glob.glob('/home/tomas/Documents/Research/leo-ztf/grb180523/lightcurves/*.dat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "michael_mag = []\n",
    "michael_time = []\n",
    "for i,path in enumerate(files):\n",
    "    michael_mag.append([])\n",
    "    michael_time.append([])\n",
    "    \n",
    "    temp = np.genfromtxt(path, dtype=[('days','f8'),('mag','f8')],delimiter='\\t')\n",
    "    michael_time[i]=temp['days']*24 #hours\n",
    "    michael_mag[i]=temp['mag']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "data = np.genfromtxt('/home/tomas/Documents/Research/leo-ztf/grb180523/lightcurves/Fong_mag_time_plot', dtype=[('name','S8'),('filter','S2'),('dt','f8'),('flux','f8')], delimiter=\",\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "mag_r,mag_g=[],[]\n",
    "t_r,t_g=[],[]\n",
    "\n",
    "for i in range(len(np.unique(data['name']))):\n",
    "    mag_r.append([])\n",
    "    t_r.append([])\n",
    "    mag_g.append([])\n",
    "    t_g.append([])\n",
    "    \n",
    "j=0\n",
    "for i in range(len(data['name'])):\n",
    "    j = np.where(np.unique(data['name']) == data['name'][i])[0][0]\n",
    "    if data['filter'][i] == b'r':\n",
    "        mag_r[j].append(r(data['flux'][i]))\n",
    "        t_r[j].append(data['dt'][i])\n",
    "    if data['filter'][i] == b'g':\n",
    "        mag_g[j].append(g(data['flux'][i]))\n",
    "        t_g[j].append(data['dt'][i])\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "for i in range(len(mag_r)):\n",
    "    plt.plot((t_r[i]),mag_r[i],'.-',c='orange')\n",
    "plt.plot((t_r[0]),mag_r[0],'.-',c='orange',label='sGRB from Fong et al.')\n",
    "# for i in range(len(michael_mag)):\n",
    "#     plt.plot((michael_time[i]),michael_mag[i],'.-',c='red',)\n",
    "# plt.plot((michael_time[i]),michael_mag[i],'.-',c='red',label='Michael data')\n",
    "plt.xlabel('Time [hours]',fontsize=14)\n",
    "plt.ylabel('Aparent AB mag [mag]',fontsize=14)\n",
    "plt.fill_between(([9.1,9.1+24]),11.5,20.3,alpha=0.9,label='ZTF',color='c')\n",
    "# plt.fill_between(([13*24,28*24]),11.5,24.,alpha=0.9,label='KPED',color='g')\n",
    "# plt.fill_between(np.log10([1.5,20]),18.5,20.9,alpha=0.8,color='red',label='GRB180626')\n",
    "plt.ylim(12,27.5)\n",
    "plt.gca().invert_yaxis()\n",
    "plt.legend(loc='lower left')\n",
    "plt.xscale('log')\n",
    "# plt.savefig('lightcurve2.pdf',dpi=250)\n",
    "\n",
    "\n",
    "# for i in range(len(mag_r)):\n",
    "#     plt.plot((t_r[i]),mag_r[i],'.-',c='orange',)\n",
    "# for i in range(len(michael_mag)):\n",
    "#     plt.plot((michael_time[i]),michael_mag[i],'.-',c='orange',)\n",
    "# plt.xlabel('Time [hours]')\n",
    "# plt.ylabel('r [mag]')\n",
    "# plt.fill_between(([9.1,9.1+24]),11.5,20.3,alpha=0.9,label='ZTF',color='c')\n",
    "# plt.fill_between(([13*24,28*24]),11.5,24.,alpha=0.9,label='KPED',color='g')\n",
    "# # plt.fill_between(np.log10([1.5,20]),18.5,20.9,alpha=0.8,color='red',label='GRB180626')\n",
    "# plt.ylim(12,27.5)\n",
    "# plt.gca().invert_yaxis()\n",
    "# plt.legend(loc='lower left')\n",
    "# plt.xscale('log')\n",
    "# plt.savefig('lightcurve_180523_r2.png',dpi=250)\n",
    "\n",
    "# plt.figure()\n",
    "# for i in range(len(mag_g)):\n",
    "#     plt.plot(np.log10(t_g[i]),mag_g[i],'g.-')\n",
    "# plt.xlabel('Time [hours]')\n",
    "# plt.ylabel('g [mag]')\n",
    "# plt.fill_between(np.log10([9.1,9.1+24]),12.5,20.3,alpha=0.9,label='GRB180523')\n",
    "# # plt.fill_between(np.log10([1.5,20]),18.5,20.9,alpha=0.8,color='red',label='GRB180626')\n",
    "# plt.ylim(19,27.5)\n",
    "# plt.gca().invert_yaxis()\n",
    "# plt.legend(loc='lower left')\n",
    "# plt.savefig('lightcurve_180523_g.png',dpi=250)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "redshift = np.genfromtxt('/home/tomas/Documents/Research/leo-ztf/grb180523/lightcurves/Fong_redshift', dtype=[('name','S8'),('z','f8')], delimiter=\",\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "from astropy.cosmology import FlatLambdaCDM\n",
    "cosmo = FlatLambdaCDM(H0=67, Om0=0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$37457.138 \\; \\mathrm{Mpc}$"
      ],
      "text/plain": [
       "<Quantity 37457.137986 Mpc>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cosmo.luminosity_distance(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "d = cosmo.luminosity_distance(0.1).value*1e5\n",
    "mu = 5*np.log10(d)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "39.81071705534969"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "10**((21.5+16.5)/5)/10**6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "M_r,T_r = [],[]\n",
    "for i in range(len(redshift['name'])):\n",
    "    j = np.where(np.unique(data['name']) == redshift['name'][i])[0][0]\n",
    "    \n",
    "    d = cosmo.luminosity_distance(redshift['z'][i]).value*1e5\n",
    "    mu = 5*np.log10(d)\n",
    "    M_r.append(mag_r[j]-mu)\n",
    "    T_r.append(t_r[j])\n",
    "\n",
    "plt.figure()\n",
    "for i in range(len(M_r)):\n",
    "    plt.plot((np.array(T_r[i])/24),M_r[i],'.-',c='black')\n",
    "plt.plot((np.array(T_r[0])/24),M_r[0],'.-',c='black',label='sGRB lightcurves')\n",
    "# for i in range(len(michael_mag)):\n",
    "#     plt.plot((michael_time[i]),michael_mag[i],'.-',c='red',)\n",
    "# plt.plot((michael_time[i]),michael_mag[i],'.-',c='red',label='Michael data')\n",
    "plt.xlabel('Time [days]',fontsize=14)\n",
    "plt.ylabel('Absolute AB mag [mag]',fontsize=14)\n",
    "# plt.fill_between(([9.1,9.1+24]),-17.5,-15,alpha=0.9,label='ZTF',color='c')\n",
    "plt.fill_between((np.array([9.1,9.1+24])/24),-25.5,-16.5,alpha=0.4,label='ZTF',color='grey')\n",
    "# plt.fill_between(([13*24,28*24]),11.5,24.,alpha=0.9,label='KPED',color='g')\n",
    "# plt.fill_between(np.log10([1.5,20]),18.5,20.9,alpha=0.8,color='red',label='GRB180626')\n",
    "plt.ylim(-25.5,-13)\n",
    "plt.gca().invert_yaxis()\n",
    "plt.legend(loc='lower left')\n",
    "plt.xscale('log')\n",
    "plt.savefig('lightcurves.png',dpi=250)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

